Towards Bursting Filter Bubble via Contextual Risks and Uncertainties

A rising topic in computational journalism is how to enhance the diversity in news served to subscribers to foster exploration behavior in news reading. Despite the success of preference learning in personalized news recommendation, their over-exploitation causes filter bubble that isolates readers from opposing viewpoints and hurts long-term user experiences with lack of serendipity. Since news providers can recommend neither opposite nor diversified opinions if unpopularity of these articles is surely predicted, they can only bet on the articles whose forecasts of click-through rate involve high variability (risks) or high estimation errors (uncertainties). We propose a novel Bayesian model of uncertainty-aware scoring and ranking for news articles. The Bayesian binary classifier models probability of success (defined as a news click) as a Beta-distributed random variable conditional on a vector of the context (user features, article features, and other contextual features). The posterior of the contextual coefficients can be computed efficiently using a low-rank version of Laplace's method via thin Singular Value Decomposition. Efficiencies in personalized targeting of exceptional articles, which are chosen by each subscriber in test period, are evaluated on real-world news datasets. The proposed estimator slightly outperformed existing training and scoring algorithms, in terms of efficiency in identifying successful outliers.

==> figure/two_dim_example.R <==
data_ll <- function(pv, imp, x, beta, omega){
  alpha_p <- exp((beta+omega)*x)
  alpha_n <- exp(omega*x)
  alpha   <- alpha_p + alpha_n
  ll <- lgamma(alpha) - lgamma(alpha+imp) + lgamma(alpha_p+pv) - lgamma(alpha_p) + lgamma(alpha_n+imp-pv) - lgamma(alpha_n)
  ll
}

prior_ll <- function(c_beta, c_omega, beta, omega){
  - 0.5 * (c_beta*beta*beta + c_omega*omega*omega)
}

joint_ll <- function(df, c_beta, c_omega, beta, omega){
  ll <- sum(data_ll(df$Pageview, df$Impression, df$X, beta, omega)) + prior_ll(c_beta, c_omega, beta, omega)
  ll
}


gen_data <- function(n, beta, omega){
  x <- rnorm(n)
  theta <- rbeta(n, shape1=exp((beta+omega)*x), shape2=exp(omega*x))
  imp <- rpois(n, lambda=30)+1
  pv <- rbinom(n, size=imp, prob=theta)
  result <- data.frame(Impression=imp, Pageview=pv, X=x)
  result
}

beta0 <- 0.1
omega0 <- 3.2

n <- 50
df <- gen_data(n, beta0, omega0)
plot(df$X, df$Pageview / df$Impression, xlab="X", ylab="PV/IMP")



n1 <- 100
n2 <- 100
w1 <- seq(beta0-1, beta0+1, length=n1);
w2 <- seq(omega0-1, omega0+1, length=n2);
z <- matrix(0, nrow=n1, ncol=n2)
for(k1 in c(1:n1)){
  for(k2 in c(1:n2)){
    z[k1, k2] <- joint_ll(df, 0.1, 0.1, w1[k1], w2[k2])
  }
}
mp <- which.max(z) - 1
omega_MAP  <- w2[1 + (mp %/% n1)]
beta_MAP <- w1[1 + (mp %% n1)]

persp(w1, w2, z, theta = 30, phi = 30, expand = 0.5, col = rainbow(50), border=NA)
contour(w1, w2, z, method = "edge", vfont = c("sans serif", "plain"), xlab="beta", ylab="omega", cex.lab=2, nlevels=30)
points(beta0, omega0, col="blue", pch="+")
points(beta_MAP, omega_MAP, col="green", pch="*")


cat(sprintf("True (beta, omega) = (%2.2f, %2.2f)\n", beta0, omega0))
cat(sprintf("MAP  (beta, omega) = (%2.2f, %2.2f)\n", beta_MAP, omega_MAP))

plot(w1, as.numeric(z[, 1+(mp %/% n1)]),  type="l", xlab="beta", ylab="log posterior", main=sprintf("When omega=%2.2f", omega_MAP)  )
plot(w2, as.numeric(t(z[1+(mp %% n1),])),  type="l", xlab="omega", ylab="log posterior", main=sprintf("When beta=%2.2f", beta_MAP)  )



# 見てみると、サンプル数30程度では結構簡単に符号が反転する


